Invited Paper: Fault-tolerant and Expressive Cross-Chain Swaps

Cross-chain swaps enable exchange of different assets that reside on different blockchains. Several protocols have been proposed for atomic cross-chain swaps. However, those protocols are not fault-tolerant, in the sense that if any party deviates, no asset transfer can happen. In this paper, we propose two alternative protocols for structuring composable and robust cross-chain swaps. Participants can propose multiple swaps simultaneously and then complete a subset of those swaps according to their needs. Their needs are expressed as predicates which capture acceptable payoff of each participant. Our proposed protocols are thus more expressive due to the introduction of predicates. The proposed protocols are fault-tolerant since, even if some participants deviate, those predicates can still be satisfied, and conforming parties can complete an acceptable set of swaps.

==> pictures/draw_robust_graph.py <==
import drawSvg as draw
import math
import pdb
from dataclasses import dataclass

def cadd(p1, p2):
    return (p1[0] + p2[0], p1[1] + p2[1])

def cprod(p, s):
    return (p[0] * s, p[1] * s)

@dataclass
class GraphNode:
    cx: float
    cy: float
    r: float
    text: str
    def draw_on(self, canvas):
        canvas.append(draw.Circle(self.cx, self.cy, self.r,
                                  fill='white',
                                  stroke='black'))
        canvas.append(draw.Text(self.text, self.r, self.cx, self.cy - 0.3*self.r,
                                text_anchor="middle",
                                font_family='arial'))
def d(p1, p2):
    return math.sqrt((p1[0] - p2[0])**2 + (p1[1]-p2[1]) ** 2)

def cords_line_between(n1: GraphNode, n2: GraphNode):
    c1x, c1y = n1.cx, n1.cy
    c2x, c2y = n2.cx, n2.cy
    l = d((c1x, c1y), (c2x, c2y))
    def p(t):
        lx = c2x - c1x
        ly = c2y - c1y
        dx = t/l * lx
        dy = t/l * ly
        return c1x + dx, c1y + dy
    return *p(n1.r), *p(l-n2.r)

@dataclass
class TextedArrow:
    sx: float
    sy: float
    ex: float
    ey: float
    text: str
    arrow: 'typing.Any'
    bias: float=0
    text_anchor: str='middle'
    def draw_on(self, canvas):
        p = draw.Path()
        if (self.sx < self.ex) or (self.sx == self.ex) and (self.sy < self.ey):
            lx, ly, rx, ry = self.sx, self.sy, self.ex, self.ey
        else:
            lx, ly, rx, ry = self.ex, self.ey, self.sx, self.sy
        l = d((lx, ly), (rx, ry))
        p.M(lx, ly)
        p.L(rx, ry)
        canvas.append(draw.Line(self.sx, self.sy, self.ex, self.ey,
                                stroke='black', marker_end=arrow))
        canvas.append(p)
        canvas.append(draw.Text(self.text, 16, path=p, lineOffset=-0.3,
                                text_anchor=self.text_anchor, font_family='arial',
                                startOffset=(self.bias+0.5)*l))

fig = draw.Drawing(300, 300, displayInline=False)
alice_node = GraphNode(cx=50, cy=250, r=30, text='A')
bob_node = GraphNode(cx=250, cy=250, r=30, text='B')
carol_node = GraphNode(cx=50, cy=50, r=30, text='C')
david_node = GraphNode(cx=250, cy=50, r=30, text='D')
# eli_node = GraphNode(cx=350, cy=75, r=30, text='E')
arrow = draw.Marker(-1, -0.5, 0, 0.5, scale=10, orient='auto')
arrow.append(draw.Lines(-1, -0.5, -1, 0.5, 0, 0, fill='black', close=True))
pointer1 = TextedArrow(*cords_line_between(bob_node, alice_node), 'NFT', arrow)
pointer2 = TextedArrow(*cords_line_between(alice_node, carol_node), 'XCoin', arrow, bias=0.2)
pointer3 = TextedArrow(*cords_line_between(carol_node, bob_node), 'YCoin', arrow, bias=-0.2)
pointer4 = TextedArrow(*cords_line_between(alice_node, david_node), 'XCoin', arrow, bias=0.2)
pointer5 = TextedArrow(*cords_line_between(david_node, bob_node), 'YCoin', arrow, bias=-0.2)
# pointer6 = TextedArrow(*cords_line_between(alice_node, eli_node), 'XCoin', arrow, bias=0.3)
# pointer7 = TextedArrow(*cords_line_between(eli_node, bob_node), 'YCoin', arrow)
alice_node.draw_on(fig)
bob_node.draw_on(fig)
carol_node.draw_on(fig)
david_node.draw_on(fig)
# eli_node.draw_on(fig)
pointer1.draw_on(fig)
pointer2.draw_on(fig)
pointer3.draw_on(fig)
pointer4.draw_on(fig)
pointer5.draw_on(fig)
# pointer6.draw_on(fig)
# pointer7.draw_on(fig)

fig.saveSvg('robust_trade.svg')


